Neural Complexity Measures

While various complexity measures for deep neural networks exist, specifying an appropriate measure capable of predicting and explaining generalization in deep networks has proven challenging. We propose Neural Complexity (NC), a meta-learning framework for predicting generalization. Our model learns a scalar complexity measure through interactions with many heterogeneous tasks in a data-driven way. The trained NC model can be added to the standard training loss to regularize any task learner in a standard supervised learning scenario. We contrast NC's approach against existing manually-designed complexity measures and other meta-learning models, and we validate NC's performance on multiple regression and classification tasks

==> figures/m_diff.py <==
#%%
# import sys
# !{sys.executable} -m pip install numpy matplotlib seaborn black --user
import os
import random

import matplotlib
import matplotlib.cm as cm
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns

plt.rc("text", usetex=True)
plt.rc("font", family="serif")
sns.set_style("ticks")
sns.set_context("poster")


def savefig(name, mode="pdf"):
    assert mode in ["pdf", "png"]
    plt.savefig(
        f"{name}.{mode}",
        dpi=300,
        quality=100,
        facecolor="none",
        format=mode,
        bbox_inches="tight",
    )


#%%
xs = [10 * i for i in range(11)]
data_50000 = {"gap": [-0.015, 0.179, 0.404, 0.521, 0.547, 0.563, 0.595, 0.617, 0.625, 0.633, 0.639],
# "gap_error": [0.009, 0.033, 0.054, 0.064, 0.077, 0.094, 0.102, 0.116, 0.120, 0.122, 0.120],
"nc": [0.036, 0.171, 0.371, 0.461, 0.488, 0.513, 0.534, 0.556, 0.572, 0.593, 0.603],
# "nc_error": [0.011, 0.038, 0.054, 0.060, 0.069, 0.075, 0.082, 0.088, 0.092, 0.095, 0.096]
}

data_5000 = {"gap": [-0.011, 0.208, 0.427, 0.539, 0.574, 0.601, 0.637, 0.660, 0.680, 0.706, 0.727],
# "gap_error": [0.011, 0.032, 0.053, 0.060, 0.069, 0.080, 0.086, 0.095, 0.104, 0.109, 0.115],
"nc": [0.013, 0.195, 0.386, 0.474, 0.499, 0.517, 0.545, 0.574, 0.598, 0.612, 0.635],
# "nc_error": [0.010, 0.031, 0.051, 0.056, 0.064, 0.073, 0.079, 0.089, 0.096, 0.100, 0.105]
}

data_500 = {"gap": [-0.030, 0.260, 0.576, 0.768, 0.900, 1.005, 1.079, 1.123, 1.160, 1.191, 1.218],
"nc": [0.004, 0.241, 0.531, 0.695, 0.807, 0.892, 0.947, 0.976, 1.001, 1.019, 1.037],
}

data_50 = {"gap": [-0.010, 1.196, 1.714, 1.781, 1.821, 1.849, 1.866, 1.881, 1.882, 1.892, 1.904],
"nc": [0.015, 1.164, 1.669, 1.679, 1.679, 1.686, 1.692, 1.700, 1.698, 1.703, 1.708],
}

plt.plot(xs, data_50["gap"], c="k", linestyle="dashed")
plt.plot(xs, data_50["nc"], c="k", label=r"$m=50$")
plt.plot(xs, data_500["gap"], c="g", linestyle="dashed")
plt.plot(xs, data_500["nc"], c="g", label=r"$m=500$")
plt.plot(xs, data_5000["gap"], c="b", linestyle="dashed")
plt.plot(xs, data_5000["nc"], c="b", label=r"$m=5000$")
plt.plot(xs, data_50000["gap"], c="r", linestyle="dashed")
plt.plot(xs, data_50000["nc"], c="r", label=r"$m=50000$")
plt.ylabel("Gap")
plt.legend(prop={"size": 17})
savefig("m_diff")




# %%

